On the location of ratios of zeros of special trinomials

Given coprime integers $k, \ell$ with $k > \ell \geqslant 1$ and arbitrary complex polynomials $A(z), B(z)$ with $\deg(A(z)B(z))\geqslant 1$, we consider the polynomial sequence $\{P_n(z)\}$ satisfying a three-term recurrence $P_n(z)+B(z)P_{n-\ell}(z)+A(z)P_{n-k}(z)=0$ subject to the initial conditions $P_0(z)=1$, $P_{-1}(z)=\cdots=P_{1-k}(z)=0$ and fully characterize the real algebraic curve $\Gamma$ on which the zeros of the polynomials in $\{P_n(z)\}$ lie. In addition, we show that, for any (randomly chosen) $n\in \mathbb{Z}_{\geqslant 1}$ and zero $z_0$ of $P_n(z)$ with $A(z_0)\neq 0$, at-least two of the distinct zeros of the trinomial $D(t;z_0):={A(z_0)t^{k}+ B(z_0)t^{\ell}+1} $ have a ratio that lies on the real line and / or on the unit circle centred at the origin. This reveals a previously unknown geometric property exhibited by the zeros of trinomials of the form $t^k+at^{\ell}+1$ where $a\in \mathbb{C}-\{0\}$ is such that $a^k\in \mathbb{R}$.

==> newratiosqmcodes.sage <==
z,t,q=var('z,t,q')

k, l = 5,3
A, B = i*z^3+z+3*i, z^2 -2*i*z+7
precision = 50 
c=[(1,1,0),(0,0,0),(1,0,0),(0,0,1)]
def recursive(n,k,l):
    if 1-k<=n<0:
        return 0
    elif n==0:
        return 1
    else: 
        return -B*recursive(n-l,k,l)-A*recursive(n-k,k,l)

def wzeros(w, precision):
    if w.degree(z)>=1:
        wroots=w.roots(ring=ComplexField(precision))
        return wroots
    elif w==0:  
        return w, "is a zero polynomial."
    else:
        return w, "is a nonzero constant polynomial, therefore, it has no zeros."
          
def polyfforratios(q,x):
    return (1-q^k)^k-x*(1-q^l)^l*(q^l-q^k)^(k-l)
list1=[(17,1),(23,2),(56, 9), (56,35)]

s1=plot(circle((0,0),1,aspect_ratio=1,rgbcolor=(0,1,0),linestyle='-'))
s11=plot(circle((0,0),1,aspect_ratio=1,rgbcolor=(0,1,0),linestyle='-'))

count=0
for j in list1:
    n, choiceofzero=j[0], j[1]
    w = (recursive(n,k,l)).expand()
    print "Our choice of Pn(z) is: ", w
    zerosofw = wzeros(w,precision)
    print "The zeros of our choice of Pn(z) with their multiplicities are: "
    for counter, s in enumerate(zerosofw):
        print " %d: "% (counter), zerosofw[counter][0], zerosofw[counter][1]
    yourchoice = zerosofw[choiceofzero][0]
    w0 = A(z=yourchoice)*t^k+B(z=yourchoice)*t^l+1
    print "Your choice of zero is: ", yourchoice, "and the corresponding D(t,z0) polynomial is: ", w0
    zerosofw0 = w0.roots(ring=ComplexField(precision))
    print "The zeros of the polynomial D(t,z0) with their multiplicities are:"
    for counter, s in enumerate(zerosofw0):
        print " %d: "% (counter), zerosofw0[counter][0], zerosofw0[counter][1]
    alpha = (-1)^k*(B(z=yourchoice))^k/(A(z=yourchoice))^l  
    w1 = polyfforratios(q,alpha)
    ratiosofzerosofD = w1.roots(ring=ComplexField(precision))  
    print "The theoretical ratios of (not necessarily distinct) zeros of the polynomial D(t,z0):"
    for counter, s in enumerate(ratiosofzerosofD):
        print " %d: "% (counter), ratiosofzerosofD[counter][0], ratiosofzerosofD[counter][1]
    zerosofDnum = [b[1][0] for b in enumerate(zerosofw0)]
    cart_zerosofDnum = cartesian_product([zerosofDnum,zerosofDnum])
    ratiosofzerosofDnum = [b[0]/b[1] for b in cart_zerosofDnum]
    print "The numerical ratios of (not necessarily distinct) zeros of the polynomial D(t,z0):"
    for counter, s in enumerate(ratiosofzerosofDnum):
        print " %d: "% (counter), ratiosofzerosofDnum[counter]

    points_ratiosofzerosofD=[d[0] for d in ratiosofzerosofD]
    s1=s1+points(points_ratiosofzerosofD, rgbcolor=c[count])
    
    points_zerosofD=[d[0] for d in zerosofw0]
    s11=s11+points(points_zerosofD, rgbcolor=c[count])
    for j in points_zerosofD:
        s11=s11+plot(circle((0,0),j.abs(),aspect_ratio=1,thickness=0.3,rgbcolor=(0,0,0),linestyle='-'))
    count=count+1
    
s1.axes_labels([r"$\mathrm{Re}(z)$","$\mathrm{Im}(z)$"])
save(s1,'/tmp/dom.png')
os.system('display /tmp/dom.png')

s11.axes_labels([r"$\mathrm{Re}(z)$","$\mathrm{Im}(z)$"])
save(s11,'/tmp/dom1.png')
os.system('display /tmp/dom1.png')
#plots



==> ratiosqmcodes.sage <==
z,t,q=var('z,t,q')

k, l = 5,3
A, B = i*z^3+z+3*i, z^2 -2*i*z+7
precision = 50           

#k, l = input('Enter coprime positive integers k and l such that k is greater than or equal to l: ')
#while (k<l) or gcd(k,l)!=1:
#    k, l = input('Please, re-enter coprime positive integers k and l such that k is greater than or equal to l: ')
#A, B = input('Enter two complex polynomials A(z), B(z) such that degree of A(z)B(z) is atleast 1: ')
#while (A*B).degree(z)<1:
#    A, B = input('Please, re-enter two complex polynomials A(z), B(z) such that degree of A(z)B(z) is atleast 1: ')
#precision = input("Enter level of precision for numerical computation: ")

n = input("Enter the preferred bound on the label of polynomial Pn(z): ")
def recursive(n,k,l):
    if 1-k<=n<0:
        return 0
    elif n==0:
        return 1
    else: 
        return -B*recursive(n-l,k,l)-A*recursive(n-k,k,l)
w = (recursive(n,k,l)).expand()
print "Our choice of Pn(z) is: ", w
def wzeros(w, precision):
    if w.degree(z)>=1:
        wroots=w.roots(ring=ComplexField(precision))
        return wroots
    elif w==0:  
        return w, "is a zero polynomial."
    else:
        return w, "is a nonzero constant polynomial, therefore, it has no zeros."

zerosofw = wzeros(w,precision)
print "The zeros of our choice of Pn(z) with their multiplicities are: "
for counter, s in enumerate(zerosofw):
    print " %d: "% (counter), zerosofw[counter][0], zerosofw[counter][1]
choiceofzero = input("Enter your choice of zero from the zeros of Pn(z) by entering a positive integer less than : ")
yourchoice = zerosofw[choiceofzero][0]
while A(z=yourchoice)==0:
    choiceofzero = input("Re-enter your choice of zero from the zeros of the Pn(z) above by entering a positive integer less than : ")
w0 = A(z=yourchoice)*t^k+B(z=yourchoice)*t^l+1
print "Your choice of zero is: ", yourchoice, "and the corresponding D(t,z0) polynomial is: ", w0
zerosofw0 = w0.roots(ring=ComplexField(precision))
print "The zeros of the polynomial D(t,z0) with their multiplicities are:"
for counter, s in enumerate(zerosofw0):
    print " %d: "% (counter), zerosofw0[counter][0], zerosofw0[counter][1]
def polyfforratios(q,x):
    return (1-q^k)^k-x*(1-q^l)^l*(q^l-q^k)^(k-l)
alpha = (-1)^k*(B(z=yourchoice))^k/(A(z=yourchoice))^l  
w1 = polyfforratios(q,alpha)
ratiosofzerosofD = w1.roots(ring=ComplexField(precision))  
print "The theoretical ratios of (not necessarily distinct) zeros of the polynomial D(t,z0):"
for counter, s in enumerate(ratiosofzerosofD):
    print " %d: "% (counter), ratiosofzerosofD[counter][0], ratiosofzerosofD[counter][1]
zerosofDnum = [b[1][0] for b in enumerate(zerosofw0)]
cart_zerosofDnum = cartesian_product([zerosofDnum,zerosofDnum])
ratiosofzerosofDnum = [b[0]/b[1] for b in cart_zerosofDnum]
print "The numerical ratios of (not necessarily distinct) zeros of the polynomial D(t,z0):"
for counter, s in enumerate(ratiosofzerosofDnum):
    print " %d: "% (counter), ratiosofzerosofDnum[counter]

points_ratiosofzerosofD=[d[0] for d in ratiosofzerosofD]
s0=points(points_ratiosofzerosofD)
s0=s0+plot(circle((0,0),1,aspect_ratio=1,rgbcolor=(1,0,0),linestyle='-'))
s0.axes_labels([r"$\mathrm{Re}(z)$","$\mathrm{Im}(z)$"])
save(s0,'/tmp/dom.png')
os.system('display /tmp/dom.png')

points_zerosofD=[d[0] for d in zerosofw0]
s00=points(points_zerosofD)
s00=s00+plot(circle((0,0),1,aspect_ratio=1,rgbcolor=(1,0,0),linestyle='-'))
for j in points_zerosofD:
    s00=s00+plot(circle((0,0),j.abs(),aspect_ratio=1,rgbcolor=(0,1,0),linestyle='-'))
s00.axes_labels([r"$\mathrm{Re}(z)$","$\mathrm{Im}(z)$"])
save(s00,'/tmp/dom1.png')
os.system('display /tmp/dom1.png')


